A Locally Anisotropic Metric for Matter in an Expanding Universe: I. The Ansatz and the Modified Newton Law

It is suggested a metric ansatz to describe local matter in an expanding universe, hence interpolating between the Schwarzschild metric at small spatial scales and the FLRW metric at large spatial scales. This is acomplished maintaining space-time free of singularities except for the Schwarzschild mass pole at the origin as opposed to metrics already considered in the literature with the same purpose, namely the McVittie metric. The modified Newton law is analyzed and the static orbit solutions computed. It is concluded that the effects of expantion in the solar system are negligible, however depending on the metric parameter value, at galactic scales there is a significant deviation from the General Relativity Newton law which may contribute to dark matter effects allowing for a flattening of galaxy rotation curves.

==> connections_generic_polar_a_r_final_expressions.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    149943,       4666]
NotebookOptionsPosition[    144131,       4493]
NotebookOutlinePosition[    144476,       4508]
CellTagsIndexPosition[    144433,       4505]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Metric", "Section",
 CellChangeTimes->{{3.456953058903336*^9, 3.456953060034963*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"x", ",", "y", ",", "t", ",", "c", ",", "d"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"y", "\[Equal]", "t"}], ",", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"x", ",", "y"}], "]"}], "/", "c"}], ",", ",", 
    RowBox[{"D", "[", 
     RowBox[{"x", ",", "y"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g11", "=", 
   RowBox[{"1", "-", 
    FractionBox[
     RowBox[{"2", " ", "G", " ", "M"}], 
     RowBox[{
      SuperscriptBox["c", "2"], " ", "r"}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"r", "^", "2"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", " ", "G", " ", "M"}], 
          RowBox[{
           SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
       RowBox[{"a1", "[", "r", "]"}]], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "t", "]"}], "2"]}], 
     RowBox[{
      SuperscriptBox["c", "2"], " ", 
      SuperscriptBox[
       RowBox[{"f", "[", "t", "]"}], "2"]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g12", "=", 
   FractionBox[
    RowBox[{"r", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", "G", " ", "M"}], 
         RowBox[{
          SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"a1", "[", "r", "]"}]}], ")"}]}]], " ", 
     RowBox[{
      SuperscriptBox["f", "\[Prime]",
       MultilineFunction->None], "[", "t", "]"}]}], 
    RowBox[{"c", " ", 
     RowBox[{"f", "[", "t", "]"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g13", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g14", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g22", "=", 
   RowBox[{
    RowBox[{"-", "1"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"2", " ", "G", " ", "M"}], 
       RowBox[{
        SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g33", "=", 
   RowBox[{"-", 
    SuperscriptBox["r", "2"]}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g44", "=", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["r", "2"]}], " ", 
    SuperscriptBox[
     RowBox[{"Sin", "[", "tt", "]"}], "2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g23", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g24", "=", 
   RowBox[{"g34", "=", "0"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"gg", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"g11", ",", "g12", ",", "g13", ",", "g14"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"g12", ",", "g22", ",", "g23", ",", "g24"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"g13", ",", "g23", ",", "g33", ",", "g34"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"g14", ",", "g24", ",", "g34", ",", "g44"}], "}"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ggi", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Inverse", "[", "gg", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"dg", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Det", "[", "gg", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "x", "]"}], ";", 
  RowBox[{
   RowBox[{"x", "[", "1", "]"}], "=", "t"}], ";", 
  RowBox[{
   RowBox[{"x", "[", "2", "]"}], "=", "r"}], ";", 
  RowBox[{
   RowBox[{"x", "[", "3", "]"}], "=", "tt"}], ";", 
  RowBox[{
   RowBox[{"x", "[", "4", "]"}], "=", "ff"}], ";"}]}], "Input",
 CellChangeTimes->{{3.456344874091318*^9, 3.4563449240131025`*^9}, {
  3.4569543728627167`*^9, 3.456954375045856*^9}, {3.4569548720204706`*^9, 
  3.456954874914632*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"2", " ", "G", " ", "M"}], 
       RowBox[{
        SuperscriptBox["c", "2"], " ", "r"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"2", " ", "G", " ", "M"}], 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
         RowBox[{"a1", "[", "r", "]"}]], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", "t", "]"}], "2"]}], 
       RowBox[{
        SuperscriptBox["c", "2"], " ", 
        SuperscriptBox[
         RowBox[{"f", "[", "t", "]"}], "2"]}]]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"a1", "[", "r", "]"}]}], ")"}]}]], " ", "r", " ", 
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "t", "]"}]}], 
      RowBox[{"c", " ", 
       RowBox[{"f", "[", "t", "]"}]}]], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"a1", "[", "r", "]"}]}], ")"}]}]], " ", "r", " ", 
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "t", "]"}]}], 
      RowBox[{"c", " ", 
       RowBox[{"f", "[", "t", "]"}]}]], ",", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", "G", " ", "M"}], 
         RowBox[{
          SuperscriptBox["c", "2"], " ", "r"}]]}]]}], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      SuperscriptBox["r", "2"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["r", "2"]}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "tt", "]"}], "2"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.45634488909289*^9, 3.456344895081501*^9}, 
   3.4563449301018577`*^9, 3.45634526253988*^9, 3.4569525912809277`*^9, 
   3.4569537063743534`*^9, 3.456954906880597*^9, 3.456955071246944*^9, 
   3.4570191502045455`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["r", "4"]}], " ", 
  SuperscriptBox[
   RowBox[{"Sin", "[", "tt", "]"}], "2"]}]], "Output",
 CellChangeTimes->{{3.45634488909289*^9, 3.456344895081501*^9}, 
   3.4563449301018577`*^9, 3.45634526253988*^9, 3.4569525912809277`*^9, 
   3.4569537063743534`*^9, 3.456954906880597*^9, 3.456955071246944*^9, 
   3.457019151115856*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Manual Expressions", "Section",
 CellChangeTimes->{{3.4569527353781295`*^9, 3.456952739413933*^9}}],

Cell[CellGroupData[{

Cell["Connections", "Subsection",
 CellChangeTimes->{{3.4569543931819344`*^9, 3.456954399130488*^9}}],

Cell[BoxData[{
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"aa", "=", "1"}], ",", 
   RowBox[{"aa", "\[LessEqual]", "4"}], ",", 
   RowBox[{"aa", "++"}], ",", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"bb", "=", "1"}], ",", 
     RowBox[{"bb", "\[LessEqual]", "4"}], ",", 
     RowBox[{"bb", "++"}], ",", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"cc", "=", "1"}], ",", 
       RowBox[{"cc", "\[LessEqual]", "4"}], ",", 
       RowBox[{"cc", "++"}], ",", 
       RowBox[{
        RowBox[{"gammam", "[", 
         RowBox[{"aa", ",", "bb", ",", "cc"}], "]"}], "=", "0"}]}], "]"}]}], 
    "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"aa", ",", "bb", ",", "cc"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gammam", "[", 
    RowBox[{"1", ",", "1", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"G", " ", "M", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"a1", "[", "r", "]"}]}], ")"}]}]], 
       RowBox[{
        RowBox[{"f", "'"}], "[", "t", "]"}]}], 
      RowBox[{
       SuperscriptBox["c", "3"], " ", "r", " ", 
       RowBox[{"f", "[", "t", "]"}]}]]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
        RowBox[{
         FractionBox["3", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"a1", "[", "r", "]"}]}], ")"}]}]], " ", 
       RowBox[{"r", "^", "2"}], " ", 
       RowBox[{
        RowBox[{
         RowBox[{"f", "'"}], "[", "t", "]"}], "^", "3"}]}], 
      RowBox[{
       SuperscriptBox["c", "3"], " ", 
       SuperscriptBox[
        RowBox[{"f", "[", "t", "]"}], "3"]}]], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{"G", " ", "M", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a1", "[", "r", "]"}], "-", "2"}], ")"}]}], 
        RowBox[{"r", " ", 
         SuperscriptBox["c", "2"]}]]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", " ", "G", " ", "M"}], 
          RowBox[{
           SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", 
           RowBox[{"a1", "[", "r", "]"}]}]}], ")"}]}]], " ", 
      SuperscriptBox["r", "3"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", "G", " ", "M"}], 
         RowBox[{
          SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["a1", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], " ", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "'"}], "[", "t", "]"}], "^", "3"}]}], 
     RowBox[{"2", 
      SuperscriptBox["c", "3"], " ", 
      SuperscriptBox[
       RowBox[{"f", "[", "t", "]"}], "3"]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gammam", "[", 
     RowBox[{"1", ",", "1", ",", "2"}], "]"}], "=", 
    RowBox[{
     RowBox[{"gammam", "[", 
      RowBox[{"1", ",", "2", ",", "1"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"G", " ", "M"}], 
        RowBox[{
         SuperscriptBox["c", "2"], " ", 
         SuperscriptBox["r", "2"]}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
        RowBox[{"-", "1"}]]}], "+", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"2", " ", "G", " ", "M"}], 
              RowBox[{
               SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"a1", "[", "r", "]"}]}]], " ", "r", " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["f", "\[Prime]",
             MultilineFunction->None], "[", "t", "]"}], "2"]}], 
         RowBox[{
          SuperscriptBox["c", "2"], " ", 
          SuperscriptBox[
           RowBox[{"f", "[", "t", "]"}], "2"]}]]}], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a1", "[", "r", "]"}], "-", "2"}], ")"}], " ", "G", " ", 
           "M"}], 
          RowBox[{
           SuperscriptBox["c", "2"], "r"}]]}], ")"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"2", " ", "G", " ", "M"}], 
             RowBox[{
              SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"a1", "[", "r", "]"}]}]], " ", 
         RowBox[{"r", "^", "2"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"2", " ", "G", " ", "M"}], 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["a1", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", "t", "]"}], "2"]}], 
        RowBox[{"2", 
         SuperscriptBox["c", "2"], " ", 
         SuperscriptBox[
          RowBox[{"f", "[", "t", "]"}], "2"]}]], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", "G", " ", "M"}], 
          RowBox[{"r", " ", 
           SuperscriptBox["c", "2"]}]]}], ")"}]}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gammam", "[", 
    RowBox[{"1", ",", "2", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"a1", "[", "r", "]"}]}], ")"}]}]], " ", 
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "t", "]"}]}], 
      RowBox[{"c", " ", 
       RowBox[{"f", "[", "t", "]"}]}]], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{"G", " ", "M", "  ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a1", "[", "r", "]"}], "-", "2"}], ")"}]}], 
        RowBox[{
         SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", " ", "G", " ", "M"}], 
          RowBox[{
           SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"a1", "[", "r", "]"}]}], ")"}]}]], " ", "r", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", "G", " ", "M"}], 
         RowBox[{
          SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["a1", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]",
        MultilineFunction->None], "[", "t", "]"}]}], 
     RowBox[{"2", " ", "c", " ", 
      RowBox[{"f", "[", "t", "]"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gammam", "[", 
    RowBox[{"1", ",", "3", ",", "3"}], "]"}], "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", "G", " ", "M"}], 
         RowBox[{
          SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"a1", "[", "r", "]"}]}], ")"}]}]], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{
      SuperscriptBox["f", "\[Prime]",
       MultilineFunction->None], "[", "t", "]"}]}], 
    RowBox[{"c", " ", 
     RowBox[{"f", "[", "t", "]"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gammam", "[", 
    RowBox[{"1", ",", "4", ",", "4"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sin", "[", "tt", "]"}], "^", "2"}], 
    RowBox[{"gammam", "[", 
     RowBox[{"1", ",", "3", ",", "3"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gammam", "[", 
    RowBox[{"2", ",", "1", ",", "1"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"G", " ", "M", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", "G", " ", "M"}], 
         RowBox[{
          SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}]}], 
     RowBox[{
      SuperscriptBox["c", "2"], " ", 
      SuperscriptBox["r", "2"]}]], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
        RowBox[{
         FractionBox["1", "2"], "+", 
         FractionBox[
          RowBox[{"a1", "[", "r", "]"}], "2"]}]], " ", 
       RowBox[{
        SuperscriptBox["f", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "t", "]"}]}], 
      RowBox[{
       SuperscriptBox["c", "2"], " ", 
       RowBox[{"f", "[", "t", "]"}]}]], "r"}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
        RowBox[{
         RowBox[{"1", "/", "2"}], "+", 
         RowBox[{
          RowBox[{"a1", "[", "r", "]"}], "/", "2"}]}]], "r", " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "t", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox[
        RowBox[{"f", "[", "t", "]"}], "2"]}]], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"2", " ", "G", " ", "M"}], 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", 
          FractionBox[
           RowBox[{"a1", "[", "r", "]"}], "2"]}]], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a1", "[", "r", "]"}], "-", "1"}], ")"}], " ", "G", " ",
             "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}]}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", " ", "G", " ", "M"}], 
          RowBox[{
           SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", 
         RowBox[{"a1", "[", "r", "]"}]}]}]], " ", 
      RowBox[{"r", "^", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"G", " ", "M", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"a1", "[", "r", "]"}], "-", "2"}], ")"}]}], 
         RowBox[{
          SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "t", "]"}], "4"]}], 
     RowBox[{
      SuperscriptBox["c", "4"], " ", 
      SuperscriptBox[
       RowBox[{"f", "[", "t", "]"}], "4"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", " ", "G", " ", "M"}], 
          RowBox[{
           SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
       RowBox[{"1", "+", 
        RowBox[{"a1", "[", "r", "]"}]}]], " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", "G", " ", "M"}], 
         RowBox[{
          SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["a1", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "t", "]"}], "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["c", "2"], " ", 
      SuperscriptBox[
       RowBox[{"f", "[", "t", "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", " ", "G", " ", "M"}], 
          RowBox[{
           SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
       RowBox[{"2", " ", 
        RowBox[{"a1", "[", "r", "]"}]}]], " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", "G", " ", "M"}], 
         RowBox[{
          SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["a1", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "t", "]"}], "4"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["c", "4"], " ", 
      SuperscriptBox[
       RowBox[{"f", "[", "t", "]"}], "4"]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gammam", "[", 
    RowBox[{"2", ",", "1", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"gammam", "[", 
     RowBox[{"2", ",", "2", ",", "1"}], "]"}], "=", 
    RowBox[{
     FractionBox[
      RowBox[{"G", " ", "M", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"a1", "[", "r", "]"}]}], ")"}]}]], " ", 
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "t", "]"}]}], 
      RowBox[{
       SuperscriptBox["c", "3"], " ", "r", " ", 
       RowBox[{"f", "[", "t", "]"}]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
        RowBox[{
         FractionBox["3", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", " ", 
           RowBox[{"a1", "[", "r", "]"}]}], ")"}]}]], " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{"G", " ", "M", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"a1", "[", "r", "]"}]}], ")"}]}], 
          RowBox[{
           SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "t", "]"}], "3"]}], 
      RowBox[{
       SuperscriptBox["c", "3"], " ", 
       SuperscriptBox[
        RowBox[{"f", "[", "t", "]"}], "3"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"a1", "[", "r", "]"}]}]}], ")"}]}]], " ", 
       SuperscriptBox["r", "3"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", " ", "G", " ", "M"}], 
          RowBox[{
           SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["a1", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "t", "]"}], "3"]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["c", "3"], " ", 
       SuperscriptBox[
        RowBox[{"f", "[", "t", "]"}], "3"]}]]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gammam", "[", 
    RowBox[{"2", ",", "2", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"G", " ", "M"}], 
      RowBox[{
       SuperscriptBox["c", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", " ", "G", " ", "M"}], 
          RowBox[{
           SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], " ", 
       SuperscriptBox["r", "2"]}]]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", " ", "G", " ", "M"}], 
          RowBox[{
           SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"a1", "[", "r", "]"}]}]], " ", "r", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"G", " ", "M", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"a1", "[", "r", "]"}]}], ")"}]}], 
         RowBox[{
          SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "t", "]"}], "2"]}], 
     RowBox[{
      SuperscriptBox["c", "2"], " ", 
      SuperscriptBox[
       RowBox[{"f", "[", "t", "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", " ", "G", " ", "M"}], 
          RowBox[{
           SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"a1", "[", "r", "]"}]}]], " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", "G", " ", "M"}], 
         RowBox[{
          SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["a1", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "t", "]"}], "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["c", "2"], " ", 
      SuperscriptBox[
       RowBox[{"f", "[", "t", "]"}], "2"]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gammam", "[", 
    RowBox[{"2", ",", "3", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "r"}], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"2", " ", "G", " ", "M"}], 
        RowBox[{"r", " ", 
         SuperscriptBox["c", "2"]}]]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", " ", "G", " ", "M"}], 
          RowBox[{
           SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
       RowBox[{"a1", "[", "r", "]"}]], " ", 
      SuperscriptBox["r", "3"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "t", "]"}], "2"]}], 
     RowBox[{
      SuperscriptBox["c", "2"], " ", 
      SuperscriptBox[
       RowBox[{"f", "[", "t", "]"}], "2"]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gammam", "[", 
    RowBox[{"2", ",", "4", ",", "4"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sin", "[", "tt", "]"}], "^", "2"}], " ", 
    RowBox[{"gammam", "[", 
     RowBox[{"2", ",", "3", ",", "3"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gammam", "[", 
    RowBox[{"3", ",", "2", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{"gammam", "[", 
     RowBox[{"3", ",", "3", ",", "2"}], "]"}], "=", 
    RowBox[{
     RowBox[{"gammam", "[", 
      RowBox[{"4", ",", "2", ",", "4"}], "]"}], "=", 
     RowBox[{
      RowBox[{"gammam", "[", 
       RowBox[{"4", ",", "4", ",", "2"}], "]"}], "=", 
      FractionBox["1", "r"]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gammam", "[", 
    RowBox[{"3", ",", "4", ",", "4"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Cos", "[", "tt", "]"}]}], " ", 
    RowBox[{"Sin", "[", "tt", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gammam", "[", 
    RowBox[{"4", ",", "3", ",", "4"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Cos", "[", "tt", "]"}], "/", 
    RowBox[{"Sin", "[", "tt", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.4563452905802*^9, 3.4563453726782513`*^9}, {
  3.4569527779493437`*^9, 3.4569529058232174`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Curvature (Ricci Scalar)", "Subsection",
 CellChangeTimes->{{3.456954416555544*^9, 3.4569544242566175`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"R1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", "t", "]"}], "2"]}], 
       RowBox[{
        SuperscriptBox["c", "2"], " ", 
        SuperscriptBox[
         RowBox[{"f", "[", "t", "]"}], "2"]}]]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"2", " ", "G", " ", "M"}], 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
         RowBox[{"a1", "[", "r", "]"}]]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"2", " ", "G", " ", "M"}], 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], "+", 
          FractionBox[
           RowBox[{"a1", "[", "r", "]"}], "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"G", " ", "M", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", 
              RowBox[{"a1", "[", "r", "]"}]}], ")"}]}], 
           RowBox[{"3", " ", 
            SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"2", " ", "G", " ", "M", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"2", " ", "G", " ", "M"}], 
             RowBox[{
              SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"a1", "[", "r", "]"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"G", " ", "M", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "+", 
               RowBox[{"a1", "[", "r", "]"}]}], ")"}]}], 
            RowBox[{"3", " ", 
             SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], " ", 
         RowBox[{"a1", "[", "r", "]"}]}], 
        RowBox[{
         SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"6", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "t", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox[
        RowBox[{"f", "[", "t", "]"}], "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"2", " ", "G", " ", "M"}], 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"a1", "[", "r", "]"}]}], ")"}]], 
        FractionBox[
         RowBox[{"2", "G", " ", "M"}], 
         RowBox[{"3", 
          SuperscriptBox["c", "2"]}]], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"a1", "[", "r", "]"}], 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"2", " ", "G", " ", "M"}], 
              RowBox[{
               SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}]}]}], ")"}]}], 
       "+", 
       RowBox[{"r", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"4", "/", "3"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"2", " ", "G", " ", "M"}], 
               RowBox[{
                SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
            RowBox[{"a1", "[", "r", "]"}]]}], " ", "-", 
          RowBox[{
           RowBox[{"1", "/", "6"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"2", " ", "G", " ", "M"}], 
               RowBox[{
                SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"a1", "[", "r", "]"}]}], ")"}]}]]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}]}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["a1", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "t", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox[
        RowBox[{"f", "[", "t", "]"}], "2"]}]], 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
        RowBox[{"a1", "[", "r", "]"}]], " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["a1", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "2"]}], "6"]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"6", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "t", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox[
        RowBox[{"f", "[", "t", "]"}], "2"]}]], 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
        RowBox[{"a1", "[", "r", "]"}]], " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", " ", "G", " ", "M"}], 
          RowBox[{
           SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}], 
       RowBox[{
        SuperscriptBox["a1", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], "6"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"6", " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "t", "]"}]}], 
       RowBox[{
        SuperscriptBox["c", "2"], " ", 
        RowBox[{"f", "[", "t", "]"}]}]]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", "G", " ", "M"}], 
         RowBox[{
          SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"a1", "[", "r", "]"}]}], ")"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a1", "[", "r", "]"}], "-", "6"}], ")"}], " ", "G", " ", 
         "M"}], 
        RowBox[{"3", 
         SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"6", " ", 
       RowBox[{
        SuperscriptBox["f", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "t", "]"}]}], 
      RowBox[{
       SuperscriptBox["c", "2"], " ", 
       RowBox[{"f", "[", "t", "]"}]}]], 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"a1", "[", "r", "]"}]}], ")"}]}]], " ", "r", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", " ", "G", " ", "M"}], 
          RowBox[{
           SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["a1", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], "6"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Rm", "=", 
   RowBox[{"R1", "+", "R2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.4481206440181665`*^9, 3.4481207085910177`*^9}, {
   3.448120977607845*^9, 3.4481210071903825`*^9}, 3.44812271393456*^9, 
   3.448122885711563*^9, 3.448123686002325*^9, {3.4481242454467664`*^9, 
   3.4481242978421073`*^9}, {3.448124488356053*^9, 3.448124529865741*^9}, {
   3.4481247044067183`*^9, 3.448124751834917*^9}, {3.4569530417486687`*^9, 
   3.456953041898885*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Einstein Tensor", "Subsection",
 CellChangeTimes->{{3.4569544440851297`*^9, 3.4569544473798676`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Gm", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"3", 
     FractionBox[
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "t", "]"}], "2"], 
      RowBox[{
       SuperscriptBox["c", "2"], "  ", 
       SuperscriptBox[
        RowBox[{"f", "[", "t", "]"}], "2"]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", "G", " ", "M"}], 
         RowBox[{
          SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"a1", "[", "r", "]"}], ")"}]], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a1", "[", "r", "]"}], "-", "3"}], ")"}], " ", "G", " ", 
         "M"}], 
        RowBox[{"3", 
         SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}]}], "+", 
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "t", "]"}], "4"], 
      RowBox[{
       SuperscriptBox["c", "4"], "  ", 
       SuperscriptBox[
        RowBox[{"f", "[", "t", "]"}], "4"]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", "G", " ", "M"}], 
         RowBox[{
          SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"a1", "[", "r", "]"}]}]}], ")"}]}]], 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"2", " ", "G", " ", "M"}], 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"a1", "[", "r", "]"}]}], ")"}]}]], 
        RowBox[{"(", " ", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a1", "[", "r", "]"}], "-", "3"}], ")"}], " ", "G", " ",
             "M"}], 
           RowBox[{"3", 
            SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "t", "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["f", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "t", "]"}]}], 
      RowBox[{
       SuperscriptBox["c", "4"], " ", 
       SuperscriptBox[
        RowBox[{"f", "[", "t", "]"}], "3"]}]], "2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", "G", " ", "M"}], 
         RowBox[{
          SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"a1", "[", "r", "]"}]}]}], ")"}]}]], " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "t", "]"}], "2"], 
      RowBox[{
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox[
        RowBox[{"f", "[", "t", "]"}], "2"]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", "G", " ", "M"}], 
         RowBox[{
          SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
      RowBox[{
       RowBox[{"a1", "[", "r", "]"}], "+", "1"}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"2", " ", "G", " ", "M"}], 
        RowBox[{
         SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["a1", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "  ", "r"}], "-", 
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "t", "]"}], "4"], 
      RowBox[{
       SuperscriptBox["c", "4"], " ", 
       SuperscriptBox[
        RowBox[{"f", "[", "t", "]"}], "4"]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", "G", " ", "M"}], 
         RowBox[{
          SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
      RowBox[{"2", 
       RowBox[{"a1", "[", "r", "]"}]}]], "  ", 
     SuperscriptBox["r", "3"], 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"2", " ", "G", " ", "M"}], 
        RowBox[{
         SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["a1", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Gm", "[", 
    RowBox[{"2", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"a1", "[", "r", "]"}]}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"2", " ", "G", " ", "M"}], 
              RowBox[{
               SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"a1", "[", "r", "]"}]}], ")"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            FractionBox[
             RowBox[{"2", " ", "G", " ", "M", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"a1", "[", "r", "]"}]}], ")"}]}], 
             RowBox[{"3", " ", 
              SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "t", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox[
        RowBox[{"f", "[", "t", "]"}], "2"]}]]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["f", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "t", "]"}], 
      RowBox[{
       SuperscriptBox["c", "2"], " ", 
       RowBox[{"f", "[", "t", "]"}]}]], "2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", "G", " ", "M"}], 
         RowBox[{
          SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", " ", 
         RowBox[{"a1", "[", "r", "]"}]}], ")"}]}]]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", " ", "G", " ", "M"}], 
          RowBox[{
           SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"a1", "[", "r", "]"}]}]], " ", "r", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", "G", " ", "M"}], 
         RowBox[{
          SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["a1", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "t", "]"}], "2"]}], 
     RowBox[{
      SuperscriptBox["c", "2"], " ", 
      SuperscriptBox[
       RowBox[{"f", "[", "t", "]"}], "2"]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Gm", "[", 
    RowBox[{"1", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Gm", "[", 
     RowBox[{"2", ",", "1"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"gg", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}], "/", 
      RowBox[{"gg", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2"}], "]"}], "]"}]}], 
     RowBox[{"Gm", "[", 
      RowBox[{"2", ",", "2"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Gm", "[", 
    RowBox[{"3", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "t", "]"}], "2"], 
      RowBox[{
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox[
        RowBox[{"f", "[", "t", "]"}], "2"]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", "G", " ", "M"}], 
         RowBox[{
          SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"a1", "[", "r", "]"}]}], ")"}]}]], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       FractionBox[
        RowBox[{"G", " ", "M", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a1", "[", "r", "]"}], "-", "4"}], ")"}]}], 
        RowBox[{
         SuperscriptBox["c", "2"], " ", "r"}]], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"2", " ", "G", " ", "M"}], 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"a1", "[", "r", "]"}]}], ")"}]}]], 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          FractionBox[
           RowBox[{"4", " ", "G", " ", "M", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a1", "[", "r", "]"}], "-", "3"}], ")"}]}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]], "+", 
          FractionBox[
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"a1", "[", "r", "]"}], "^", "2"}], "-", 
              RowBox[{"5", 
               RowBox[{"a1", "[", "r", "]"}]}], "+", "6"}], ")"}], " ", 
            SuperscriptBox["G", "2"], " ", 
            SuperscriptBox["M", "2"], " "}], 
           RowBox[{
            SuperscriptBox["c", "4"], " ", 
            SuperscriptBox["r", "2"]}]]}], ")"}]}]}], ")"}]}], " ", "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["f", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "t", "]"}], 
      RowBox[{
       SuperscriptBox["c", "2"], " ", 
       RowBox[{"f", "[", "t", "]"}]}]], "2", " ", 
     RowBox[{"r", "^", "2"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", "G", " ", "M"}], 
         RowBox[{
          SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", " ", 
         RowBox[{"a1", "[", "r", "]"}]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a1", "[", "r", "]"}], "-", "4"}], ")"}], "G", " ", 
        RowBox[{"M", "/", 
         RowBox[{"(", 
          RowBox[{"2", 
           RowBox[{"c", "^", "2"}], "r"}], ")"}]}]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "t", "]"}], "2"], 
      RowBox[{
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox[
        RowBox[{"f", "[", "t", "]"}], "2"]}]], 
     FractionBox[
      SuperscriptBox["r", "3"], "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"4", " ", "G", " ", "M", " "}], 
         RowBox[{
          SuperscriptBox["c", "2"], " ", "r"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"2", " ", "G", " ", "M"}], 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"a1", "[", "r", "]"}]}], ")"}]], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"a1", "[", "r", "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"2", " ", "G", " ", "M"}], 
              RowBox[{
               SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}]}]}], ")"}], 
        RowBox[{
         SuperscriptBox["a1", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"2", " ", "G", " ", "M"}], 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"a1", "[", "r", "]"}]}], ")"}]}]], 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["a1", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], "+", 
       RowBox[{"r", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"2", " ", "G", " ", "M"}], 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
         RowBox[{"a1", "[", "r", "]"}]], 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["6", "r"], " ", 
           RowBox[{
            SuperscriptBox["a1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"2", " ", "G", " ", "M"}], 
              RowBox[{
               SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["a1", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a1", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], ")"}]}]}], ")"}]}], 
    "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["f", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "t", "]"}], 
      RowBox[{
       SuperscriptBox["c", "2"], " ", 
       RowBox[{"f", "[", "t", "]"}]}]], 
     FractionBox[
      SuperscriptBox["r", "3"], "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", "G", " ", "M"}], 
         RowBox[{
          SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"a1", "[", "r", "]"}]}], ")"}]}]], 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"2", " ", "G", " ", "M"}], 
        RowBox[{
         SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}], 
     RowBox[{
      SuperscriptBox["a1", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}]}]}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Gm", "[", 
    RowBox[{"4", ",", "4"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sin", "[", "tt", "]"}], "^", "2"}], 
    RowBox[{"Gm", "[", 
     RowBox[{"3", ",", "3"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Gm", "[", 
    RowBox[{"1", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Gm", "[", 
     RowBox[{"1", ",", "4"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Gm", "[", 
      RowBox[{"2", ",", "3"}], "]"}], "=", 
     RowBox[{
      RowBox[{"Gm", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "=", 
      RowBox[{
       RowBox[{"Gm", "[", 
        RowBox[{"3", ",", "1"}], "]"}], "=", 
       RowBox[{
        RowBox[{"Gm", "[", 
         RowBox[{"3", ",", "2"}], "]"}], "=", 
        RowBox[{
         RowBox[{"Gm", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "=", 
         RowBox[{
          RowBox[{"Gm", "[", 
           RowBox[{"4", ",", "1"}], "]"}], "=", 
          RowBox[{
           RowBox[{"Gm", "[", 
            RowBox[{"4", ",", "2"}], "]"}], "=", 
           RowBox[{
            RowBox[{"Gm", "[", 
             RowBox[{"4", ",", "3"}], "]"}], "=", "0"}]}]}]}]}]}]}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.4481329849435453`*^9, 3.448132995108162*^9}, {
   3.4481333101311426`*^9, 3.448133334175717*^9}, {3.448133427700198*^9, 
   3.4481334481295743`*^9}, {3.448133817210286*^9, 3.44813381765092*^9}, 
   3.4481338983169117`*^9, 3.448875636789685*^9, {3.449815533859776*^9, 
   3.44981553395992*^9}, {3.4563442042481313`*^9, 3.45634420718235*^9}, {
   3.4569531217336817`*^9, 3.4569531740689363`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Curvature Invariant", "Subsection",
 CellChangeTimes->{{3.456954473968099*^9, 3.4569544777234993`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"RR1", "=", 
   RowBox[{"48", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"G", " ", "M"}], ")"}], "^", "2"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"c", "^", "4"}], 
       RowBox[{"r", "^", "6"}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RR2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"f", "'"}], "[", "t", "]"}], "^", "2"}], 
       RowBox[{
        SuperscriptBox["c", "2"], 
        SuperscriptBox[
         RowBox[{"f", "[", "t", "]"}], "2"]}]]}], 
     FractionBox[
      RowBox[{"16", " ", 
       SuperscriptBox["G", "2"], " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"a1", "[", "r", "]"}]}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          FractionBox[
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a1", "[", "r", "]"}], "-", "1"}], ")"}], " ", "G", " ",
             "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"2", " ", "G", " ", "M"}], 
              RowBox[{
               SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"a1", "[", "r", "]"}]}], ")"}]}]]}]}], " ", ")"}], " ", 
       RowBox[{"a1", "[", "r", "]"}]}], 
      RowBox[{
       SuperscriptBox["c", "4"], " ", 
       SuperscriptBox["r", "4"]}]]}], "+", 
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "t", "]"}], "2"], 
      RowBox[{
       SuperscriptBox["c", "2"], 
       SuperscriptBox[
        RowBox[{"f", "[", "t", "]"}], "2"]}]], 
     FractionBox[
      RowBox[{"8", " ", "G", " ", "M"}], 
      RowBox[{
       SuperscriptBox["c", "2"], 
       RowBox[{"r", "^", "2"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"4", " ", "G", " ", "M"}], 
         RowBox[{
          SuperscriptBox["c", "2"], " ", "r"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"2", " ", "G", " ", "M"}], 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"a1", "[", "r", "]"}]}], ")"}]], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"a1", "[", "r", "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"2", " ", "G", " ", "M"}], 
              RowBox[{
               SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["a1", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"2", " ", "G", " ", "M"}], 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"a1", "[", "r", "]"}]}], ")"}]}]], 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["a1", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], "+", 
       RowBox[{"r", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"2", " ", "G", " ", "M"}], 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
         RowBox[{"a1", "[", "r", "]"}]], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["2", "r"], " ", 
           RowBox[{
            SuperscriptBox["a1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"2", " ", "G", " ", "M"}], 
              RowBox[{
               SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}], 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["a1", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], "2"]}], " ", "+", 
          RowBox[{
           SuperscriptBox["a1", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RR3", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["f", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "t", "]"}], 
      RowBox[{
       SuperscriptBox["c", "2"], 
       RowBox[{"f", "[", "t", "]"}]}]], 
     FractionBox[
      RowBox[{"16", " ", 
       SuperscriptBox["G", "2"], " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"a1", "[", "r", "]"}]}], ")"}]}]], " ", 
       RowBox[{"a1", "[", "r", "]"}]}], 
      RowBox[{
       SuperscriptBox["c", "4"], " ", 
       SuperscriptBox["r", "4"]}]]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["f", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "t", "]"}], 
      RowBox[{
       SuperscriptBox["c", "2"], 
       RowBox[{"f", "[", "t", "]"}]}]], 
     FractionBox[
      RowBox[{"8", " ", "G", " ", "M"}], 
      RowBox[{
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox["r", "2"]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", "G", " ", "M"}], 
         RowBox[{
          SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"a1", "[", "r", "]"}]}], ")"}]}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"2", " ", "G", " ", "M"}], 
        RowBox[{
         SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["a1", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RR4", "=", 
   RowBox[{
   "RR40", "+", "RR4A", "+", "RR4B", "+", "RR4C", "+", "RR4D", "+", 
    "RR4E"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RR40", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"4", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "t", "]"}], "4"]}], 
     RowBox[{
      SuperscriptBox["c", "4"], " ", 
      SuperscriptBox[
       RowBox[{"f", "[", "t", "]"}], "4"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"+", 
        FractionBox[
         RowBox[{"4", 
          SuperscriptBox[
           RowBox[{"a1", "[", "r", "]"}], "2"], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"G", " ", "M"}], ")"}], "^", "2"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}], ")"}], "^", "2"}]]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"+", "3"}], "+", 
         FractionBox[
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a1", "[", "r", "]"}], "-", "7"}], ")"}], " ", "G", " ", 
           "M"}], 
          RowBox[{
           SuperscriptBox["c", "2"], " ", "r"}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"a1", "[", "r", "]"}], "^", "2"}], "-", 
             RowBox[{"6", 
              RowBox[{"a1", "[", "r", "]"}]}], "+", "17"}], ")"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"G", " ", "M"}], ")"}], "^", "2"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "r"}], ")"}], "^", "2"}]]}], 
        ")"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"a1", "[", "r", "]"}]}]}]]}], " ", "+", " ", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"a1", "[", "r", "]"}], " ", "G", " ", "M"}], 
        RowBox[{
         SuperscriptBox["c", "2"], " ", "r"}]], 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         FractionBox[
          RowBox[{"7", " ", "G", " ", "M"}], 
          RowBox[{
           SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"2", 
          RowBox[{"a1", "[", "r", "]"}]}]}]]}], "+", 
      RowBox[{"6", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
        RowBox[{
         RowBox[{"+", "2"}], 
         RowBox[{"a1", "[", "r", "]"}]}]]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"a1", "[", "r", "]"}], "2"], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"G", " ", "M"}], ")"}], "^", "2"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["c", "2"], " ", "r"}], ")"}], "^", "2"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"a1", "[", "r", "]"}]}]]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"2", 
         RowBox[{"a1", "[", "r", "]"}], " ", "G", " ", "M"}], 
        RowBox[{
         SuperscriptBox["c", "2"], " ", "r"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"a1", "[", "r", "]"}]}]]}], "+", 
      RowBox[{"3", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"a1", "[", "r", "]"}]}]]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"4", 
         SuperscriptBox[
          RowBox[{"a1", "[", "r", "]"}], "2"], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"G", " ", "M"}], ")"}], "^", "2"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["c", "2"], " ", "r"}], ")"}], "^", "2"}]], 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a1", "[", "r", "]"}], "-", "9"}], ")"}], " ", "G", " ", 
           "M"}], 
          RowBox[{
           SuperscriptBox["c", "2"], " ", "r"}]], "-", 
         FractionBox[
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a1", "[", "r", "]"}], "-", "5"}], ")"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"G", " ", "M"}], ")"}], "^", "2"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "r"}], ")"}], "^", "2"}]]}], 
        ")"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "2"]}], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"a1", "[", "r", "]"}]}], "2"]}]]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"a1", "[", "r", "]"}], "G", " ", "M"}], 
        RowBox[{
         SuperscriptBox["c", "2"], " ", "r"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "2"]}], "+", 
         FractionBox[
          RowBox[{"3", 
           RowBox[{"a1", "[", "r", "]"}]}], "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "-", 
         FractionBox[
          RowBox[{"12", " ", "G", " ", "M"}], 
          RowBox[{
           SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}]}], "-", 
      RowBox[{"6", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", 
         FractionBox[
          RowBox[{"3", 
           RowBox[{"a1", "[", "r", "]"}]}], "2"]}]]}]}], " ", ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RR4A", "=", 
   RowBox[{
    FractionBox[
     RowBox[{" ", 
      RowBox[{
       RowBox[{
        SuperscriptBox["a1", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "t", "]"}], "4"]}]}], 
     RowBox[{
      SuperscriptBox["c", "4"], " ", 
      SuperscriptBox[
       RowBox[{"f", "[", "t", "]"}], "4"]}]], "4", " ", "r", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"8", 
         RowBox[{"a1", "[", "r", "]"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"G", " ", "M"}], ")"}], "^", "2"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["c", "2"], " ", "r"}], ")"}], "^", "2"}]], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a1", "[", "r", "]"}], "-", "3"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"G", " ", "M"}], ")"}]}], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}], ")"}]]}], " ", ")"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", 
          RowBox[{"a1", "[", "r", "]"}]}]}]]}], "+", " ", 
      RowBox[{
       FractionBox[
        RowBox[{"4", "G", " ", "M"}], 
        RowBox[{
         SuperscriptBox["c", "2"], " ", "r"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", 
          RowBox[{"a1", "[", "r", "]"}]}]}]]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"4", 
         RowBox[{"a1", "[", "r", "]"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"G", " ", "M"}], ")"}], "^", "2"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["c", "2"], " ", "r"}], ")"}], "^", "2"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "2"]}], "+", 
         FractionBox[
          RowBox[{"3", 
           RowBox[{"a1", "[", "r", "]"}]}], "2"]}]]}], " ", "-", 
      RowBox[{
       FractionBox[
        RowBox[{"4", "G", " ", "M"}], 
        RowBox[{
         SuperscriptBox["c", "2"], " ", "r"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], "+", 
         FractionBox[
          RowBox[{"3", 
           RowBox[{"a1", "[", "r", "]"}]}], "2"]}]]}], " ", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"8", 
            SuperscriptBox[
             RowBox[{"a1", "[", "r", "]"}], "2"], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"G", " ", "M"}], ")"}], "^", "2"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["c", "2"], " ", "r"}], ")"}], "^", "2"}]], 
          RowBox[{"(", 
           RowBox[{"2", "+", " ", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"a1", "[", "r", "]"}], "-", "5"}], ")"}], "G", " ", 
              "M"}], 
             RowBox[{
              SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"2", " ", "G", " ", "M"}], 
              RowBox[{
               SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", 
             RowBox[{"a1", "[", "r", "]"}]}]}]]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{"8", 
            RowBox[{"a1", "[", "r", "]"}], "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]], 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            FractionBox[
             RowBox[{"5", " ", "G", " ", "M"}], 
             RowBox[{
              SuperscriptBox["c", "2"], " ", "r"}]]}], " ", ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"2", " ", "G", " ", "M"}], 
              RowBox[{
               SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"2", 
             RowBox[{"a1", "[", "r", "]"}]}]}]]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"2", " ", "G", " ", "M"}], 
              RowBox[{
               SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
           RowBox[{
            RowBox[{"+", "2"}], 
            RowBox[{"a1", "[", "r", "]"}]}]]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"a1", "[", "r", "]"}], "-", "2"}], ")"}], "G", " ", 
              "M"}], 
             RowBox[{
              SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"2", " ", "G", " ", "M"}], 
              RowBox[{
               SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"a1", "[", "r", "]"}]}]]}], "-", 
         RowBox[{
          FractionBox[
           RowBox[{"2", 
            RowBox[{"a1", "[", "r", "]"}], "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]], 
          RowBox[{"(", " ", 
           RowBox[{"5", "+", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", 
                 RowBox[{"a1", "[", "r", "]"}]}], "-", "11"}], ")"}], " ", 
              "G", " ", "M"}], 
             RowBox[{
              SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"2", " ", "G", " ", "M"}], 
              RowBox[{
               SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "2"]}], "+", 
            FractionBox[
             RowBox[{"3", 
              RowBox[{"a1", "[", "r", "]"}]}], "2"]}]]}], "-", 
         RowBox[{"7", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"2", " ", "G", " ", "M"}], 
              RowBox[{
               SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "+", 
            FractionBox[
             RowBox[{"3", 
              RowBox[{"a1", "[", "r", "]"}]}], "2"]}]]}]}], " ", ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", " ", "G", " ", "M"}], 
          RowBox[{
           SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RR4B", "=", 
   RowBox[{
    FractionBox[
     RowBox[{" ", 
      RowBox[{
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["a1", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "t", "]"}], "4"]}]}], 
     RowBox[{
      SuperscriptBox["c", "4"], "  ", 
      SuperscriptBox[
       RowBox[{"f", "[", "t", "]"}], "4"]}]], " ", 
    SuperscriptBox["r", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"16", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"G", " ", "M"}], ")"}], "^", "2"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["c", "2"], " ", "r"}], ")"}], "^", "2"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"2", 
          RowBox[{"a1", "[", "r", "]"}]}]}]], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", 
          RowBox[{"a1", "[", "r", "]"}], 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"2", " ", "G", " ", "M"}], 
             RowBox[{
              SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}]}]}], ")"}]}], 
      "-", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", "G", " ", "M"}], 
        RowBox[{
         SuperscriptBox["c", "2"], " ", "r"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], "+", 
         FractionBox[
          RowBox[{"3", 
           RowBox[{"a1", "[", "r", "]"}]}], "2"]}]], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"3", "/", "2"}], 
          RowBox[{"a1", "[", "r", "]"}], 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"2", " ", "G", " ", "M"}], 
             RowBox[{
              SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}]}]}], ")"}], 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", " ", "G", " ", "M"}], 
          RowBox[{
           SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"32", " ", "G", " ", "M"}], 
        RowBox[{
         SuperscriptBox["c", "2"], " ", "r"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", 
          RowBox[{"a1", "[", "r", "]"}]}]}]], 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", " ", "G", " ", "M"}], 
          RowBox[{
           SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"2", " ", "G", " ", "M"}], 
             RowBox[{
              SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"a1", "[", "r", "]"}]}]], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"2", " ", "G", " ", "M"}], 
              RowBox[{
               SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "+", 
            FractionBox[
             RowBox[{"3", 
              RowBox[{"a1", "[", "r", "]"}]}], "2"]}]]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{"8", 
            RowBox[{"a1", "[", "r", "]"}], " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]], 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", 
                 RowBox[{"a1", "[", "r", "]"}]}], "-", "11"}], ")"}], " ", 
              "G", " ", "M"}], 
             RowBox[{
              SuperscriptBox["c", "2"], " ", "r"}]]}], " ", ")"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"2", " ", "G", " ", "M"}], 
              RowBox[{
               SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"2", 
             RowBox[{"a1", "[", "r", "]"}]}]}]]}], "+", 
         RowBox[{"24", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"2", " ", "G", " ", "M"}], 
              RowBox[{
               SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
           RowBox[{
            RowBox[{"+", "2"}], 
            RowBox[{"a1", "[", "r", "]"}]}]]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}], "2"]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RR4C", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "t", "]"}], "4"], " ", 
      RowBox[{
       SuperscriptBox["a1", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], 
     RowBox[{
      SuperscriptBox["c", "4"], " ", 
      SuperscriptBox[
       RowBox[{"f", "[", "t", "]"}], "4"]}]], "4", "  ", 
    SuperscriptBox["r", "2"], "  ", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"2", " ", "G", " ", "M"}], 
       RowBox[{
        SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"+", 
        FractionBox[
         RowBox[{"2", 
          RowBox[{"a1", "[", "r", "]"}], " ", "G", " ", "M"}], 
         RowBox[{
          SuperscriptBox["c", "2"], " ", "r"}]]}], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a1", "[", "r", "]"}], "-", "3"}], ")"}], " ", "G", " ", 
           "M"}], 
          RowBox[{
           SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"a1", "[", "r", "]"}]}]}]]}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", " ", "G", " ", "M"}], 
          RowBox[{
           SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
       RowBox[{
        RowBox[{"+", "2"}], " ", 
        RowBox[{"a1", "[", "r", "]"}]}]], "-", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"a1", "[", "r", "]"}], " ", "G", " ", "M"}], 
        RowBox[{
         SuperscriptBox["c", "2"], " ", "r"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], "+", 
         RowBox[{
          FractionBox["3", "2"], " ", 
          RowBox[{"a1", "[", "r", "]"}]}]}]]}], "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", " ", "G", " ", "M"}], 
          RowBox[{
           SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", 
        RowBox[{
         FractionBox["3", "2"], " ", 
         RowBox[{"a1", "[", "r", "]"}]}]}]]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RR4D", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       SuperscriptBox["a1", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "t", "]"}], "4"]}], 
     RowBox[{
      SuperscriptBox["c", "4"], " ", 
      SuperscriptBox[
       RowBox[{"f", "[", "t", "]"}], "4"]}]], "2", " ", 
    SuperscriptBox["r", "3"], 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"2", " ", "G", " ", "M"}], 
       RowBox[{
        SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", "G", " ", "M"}], 
        RowBox[{
         SuperscriptBox["c", "2"], " ", "r"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
        RowBox[{
         RowBox[{"-", "1"}], " ", "+", 
         RowBox[{"2", " ", 
          RowBox[{"a1", "[", "r", "]"}]}]}]], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"a1", "[", "r", "]"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"2", " ", "G", " ", "M"}], 
             RowBox[{
              SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"2", " ", "G", " ", "M"}], 
              RowBox[{
               SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
           RowBox[{" ", 
            RowBox[{
             RowBox[{"+", "2"}], " ", 
             RowBox[{"a1", "[", "r", "]"}]}]}]]}], "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"2", " ", "G", " ", "M"}], 
             RowBox[{
              SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], " ", "+", 
           RowBox[{
            FractionBox["3", "2"], " ", 
            RowBox[{"a1", "[", "r", "]"}]}]}]]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", " ", "G", " ", "M"}], 
          RowBox[{
           SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}]}]}], " ", ")"}], "  ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["a1", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", " ", "G", " ", "M"}], 
          RowBox[{
           SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["a1", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RR4E", "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["f", "\[Prime]",
        MultilineFunction->None], "[", "t", "]"}], "4"], 
     RowBox[{
      SuperscriptBox["c", "4"], " ", 
      SuperscriptBox[
       RowBox[{"f", "[", "t", "]"}], "4"]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"2", " ", "G", " ", "M"}], 
        RowBox[{
         SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
     RowBox[{"2", " ", 
      RowBox[{"a1", "[", "r", "]"}]}]], " ", 
    SuperscriptBox["r", "4"], " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"2", " ", "G", " ", "M"}], 
        RowBox[{
         SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["a1", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["a1", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], ")"}], "2"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RR5", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{" ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", "t", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "t", "]"}]}]}], 
      RowBox[{
       SuperscriptBox["c", "4"], " ", 
       SuperscriptBox[
        RowBox[{"f", "[", "t", "]"}], "3"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"8", 
           SuperscriptBox[
            RowBox[{"a1", "[", "r", "]"}], "2"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"G", " ", "M"}], ")"}], "^", "2"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "r"}], ")"}], "^", "2"}]]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"2", " ", "G", " ", "M"}], 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"a1", "[", "r", "]"}]}]]}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{"16", 
          RowBox[{"a1", "[", "r", "]"}], "G", " ", "M"}], 
         RowBox[{
          SuperscriptBox["c", "2"], " ", "r"}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"2", " ", "G", " ", "M"}], 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"a1", "[", "r", "]"}]}]]}], "-", 
       RowBox[{"24", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"2", " ", "G", " ", "M"}], 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"a1", "[", "r", "]"}]}]]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{"16", 
          SuperscriptBox[
           RowBox[{"a1", "[", "r", "]"}], "2"], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"G", " ", "M"}], ")"}], "^", "2"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}], ")"}], "^", "2"}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"2", " ", "G", " ", "M"}], 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
         RowBox[{
          RowBox[{"-", 
           FractionBox["7", "2"]}], "+", 
          FractionBox[
           RowBox[{"3", 
            RowBox[{"a1", "[", "r", "]"}]}], "2"]}]], 
        RowBox[{"(", 
         RowBox[{"2", " ", "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a1", "[", "r", "]"}], "-", "5"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"G", " ", "M"}], ")"}]}], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "r"}], ")"}]]}], ")"}]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{"8", 
          RowBox[{"a1", "[", "r", "]"}], "G", " ", "M"}], 
         RowBox[{
          SuperscriptBox["c", "2"], " ", "r"}]], " ", 
        RowBox[{"(", 
         RowBox[{"5", "-", 
          FractionBox[
           RowBox[{"12", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"2", " ", "G", " ", "M"}], 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
         RowBox[{
          RowBox[{"-", 
           FractionBox["5", "2"]}], "+", 
          FractionBox[
           RowBox[{"3", 
            RowBox[{"a1", "[", "r", "]"}]}], "2"]}]]}], "+", 
       RowBox[{"24", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"2", " ", "G", " ", "M"}], 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", 
          FractionBox[
           RowBox[{"3", 
            RowBox[{"a1", "[", "r", "]"}]}], "2"]}]]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["f", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "t", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "t", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox["c", "4"], "  ", 
       SuperscriptBox[
        RowBox[{"f", "[", "t", "]"}], "3"]}]], "r", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"8", 
              RowBox[{"a1", "[", "r", "]"}], " ", "G", " ", "M"}], 
             RowBox[{
              SuperscriptBox["c", "2"], " ", "r"}]]}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"2", " ", "G", " ", "M"}], 
               RowBox[{
                SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"a1", "[", "r", "]"}]}]], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"2", " ", "G", " ", "M"}], 
              RowBox[{
               SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}]}], "-", " ", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"2", " ", "G", " ", "M"}], 
               RowBox[{
                SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"a1", "[", "r", "]"}]}]], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"2", " ", "G", " ", "M"}], 
              RowBox[{
               SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{"8", 
             RowBox[{"a1", "[", "r", "]"}], 
             RowBox[{"(", 
              RowBox[{"G", " ", "M"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["c", "2"], " ", "r"}], ")"}]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"2", " ", "G", " ", "M"}], 
               RowBox[{
                SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
            RowBox[{
             RowBox[{"-", 
              FractionBox["5", "2"]}], "+", 
             FractionBox[
              RowBox[{"3", 
               RowBox[{"a1", "[", "r", "]"}]}], "2"]}]], 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"2", 
               RowBox[{"(", 
                RowBox[{"G", " ", "M"}], ")"}]}], 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["c", "2"], " ", "r"}], ")"}]], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"5", "+", 
                FractionBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"a1", "[", "r", "]"}]}], "-", "11"}], ")"}], 
                  RowBox[{"(", 
                   RowBox[{"G", " ", "M"}], ")"}]}], 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["c", "2"], " ", "r"}], ")"}]]}], ")"}], 
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"2", " ", "G", " ", "M"}], 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}]}]}], ")"}]}],
           "+", 
          RowBox[{
           FractionBox[
            RowBox[{"16", " ", "G", " ", "M"}], 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "r"}]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"2", " ", "G", " ", "M"}], 
               RowBox[{
                SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
            RowBox[{
             RowBox[{"-", 
              FractionBox["3", "2"]}], "+", 
             FractionBox[
              RowBox[{"3", 
               RowBox[{"a1", "[", "r", "]"}]}], "2"]}]]}], "+", 
          RowBox[{"2", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"2", " ", "G", " ", "M"}], 
               RowBox[{
                SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "+", 
             FractionBox[
              RowBox[{"3", 
               RowBox[{"a1", "[", "r", "]"}]}], "2"]}]], 
           RowBox[{"(", 
            RowBox[{"14", "+", 
             RowBox[{
              SuperscriptBox["r", "2"], 
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"2", " ", "G", " ", "M"}], 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["a1", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"2", " ", "G", " ", "M"}], 
              RowBox[{
               SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}]}]}], ")"}], 
        RowBox[{
         SuperscriptBox["a1", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], "+", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"8", " ", "G", " ", "M"}], 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "r"}]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"2", " ", "G", " ", "M"}], 
               RowBox[{
                SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
            RowBox[{
             RowBox[{"-", 
              FractionBox["3", "2"]}], "+", 
             FractionBox[
              RowBox[{"3", 
               RowBox[{"a1", "[", "r", "]"}]}], "2"]}]]}], "-", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"2", " ", "G", " ", "M"}], 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"a1", "[", "r", "]"}]}]], "-", 
             RowBox[{
              FractionBox[
               RowBox[{"6", 
                RowBox[{"a1", "[", "r", "]"}], " ", "G", " ", "M"}], 
               RowBox[{
                SuperscriptBox["c", "2"], " ", "r"}]], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 FractionBox[
                  RowBox[{"2", " ", "G", " ", "M"}], 
                  RowBox[{
                   SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["3", "2"]}], "+", 
                FractionBox[
                 RowBox[{"3", 
                  RowBox[{"a1", "[", "r", "]"}]}], "2"]}]]}], "-", 
             RowBox[{"6", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 FractionBox[
                  RowBox[{"2", " ", "G", " ", "M"}], 
                  RowBox[{
                   SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "+", 
                FractionBox[
                 RowBox[{"3", 
                  RowBox[{"a1", "[", "r", "]"}]}], "2"]}]]}]}], " ", ")"}], 
           " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"2", " ", "G", " ", "M"}], 
              RowBox[{
               SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}]}]}], " ", ")"}],
         " ", "r", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}], 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["a1", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
       RowBox[{"2", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"2", " ", "G", " ", "M"}], 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", 
          FractionBox[
           RowBox[{"3", 
            RowBox[{"a1", "[", "r", "]"}]}], "2"]}]], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"2", " ", "G", " ", "M"}], 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["a1", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"2", " ", "G", " ", "M"}], 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], "+", 
          FractionBox[
           RowBox[{"3", 
            RowBox[{"a1", "[", "r", "]"}]}], "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a1", "[", "r", "]"}], "-", "2"}], ")"}], " ", "G", " ",
             "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], " ", "r", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "G", " ", "M"}], 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["a1", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RR6", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{" ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "t", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox["c", "4"], " ", 
       SuperscriptBox[
        RowBox[{"f", "[", "t", "]"}], "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"4", 
          RowBox[{
           RowBox[{"a1", "[", "r", "]"}], "^", "2"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"G", " ", "M"}], ")"}], "^", "2"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "r"}], ")"}], "^", "2"}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"2", " ", "G", " ", "M"}], 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"a1", "[", "r", "]"}]}]]}], "+", " ", 
       RowBox[{
        FractionBox[
         RowBox[{"8", 
          RowBox[{"a1", "[", "r", "]"}], " ", "G", " ", "M"}], 
         RowBox[{
          SuperscriptBox["c", "2"], " ", "r"}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"2", " ", "G", " ", "M"}], 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"a1", "[", "r", "]"}]}]]}], "+", 
       RowBox[{"12", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"2", " ", "G", " ", "M"}], 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"a1", "[", "r", "]"}]}]]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{" ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "t", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox["c", "4"], " ", 
       SuperscriptBox[
        RowBox[{"f", "[", "t", "]"}], "2"]}]], " ", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"a1", "[", "r", "]"}], " ", "G", " ", "M"}], 
         RowBox[{
          SuperscriptBox["c", "2"], " ", "r"}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"2", " ", "G", " ", "M"}], 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"a1", "[", "r", "]"}]}]]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"2", " ", "G", " ", "M"}], 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "r"}]]}], ")"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"a1", "[", "r", "]"}]}]], 
        RowBox[{"(", 
         RowBox[{"4", "+", " ", 
          RowBox[{"r", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"2", " ", "G", " ", "M"}], 
              RowBox[{
               SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["a1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], ")"}], 
     "r", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"2", " ", "G", " ", "M"}], 
        RowBox[{
         SuperscriptBox["c", "2"], " ", "r"}]]}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["a1", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}]}]}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RRm", "=", 
   RowBox[{
   "RR1", "+", "RR2", "+", "RR3", "+", "RR4", "+", "RR5", "+", "RR6"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.4481937172201777`*^9, 3.448193747123176*^9}, {
   3.4481952254989758`*^9, 3.44819524321445*^9}, {3.4481969861406546`*^9, 
   3.4481969889046288`*^9}, 3.448198108214117*^9, {3.448198645016*^9, 
   3.4481986511448126`*^9}, {3.4569532814433327`*^9, 
   3.4569533917419343`*^9}, {3.4569534653277454`*^9, 3.456953466158941*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Automatic Expressions", "Section",
 CellChangeTimes->{{3.456952925010808*^9, 3.456952932010874*^9}}],

Cell[CellGroupData[{

Cell["Connections", "Subsection",
 CellChangeTimes->{{3.456954500806691*^9, 3.4569545024991245`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"gamma", "[", 
   RowBox[{"a_", ",", "b_", ",", "cc_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"ggi", "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "aa"}], "]"}], "]"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{
          RowBox[{"gg", "[", 
           RowBox[{"[", 
            RowBox[{"aa", ",", "b"}], "]"}], "]"}], ",", 
          RowBox[{"x", "[", "cc", "]"}]}], "]"}], "+", 
        RowBox[{"d", "[", 
         RowBox[{
          RowBox[{"gg", "[", 
           RowBox[{"[", 
            RowBox[{"aa", ",", "cc"}], "]"}], "]"}], ",", 
          RowBox[{"x", "[", "b", "]"}]}], "]"}], "-", 
        RowBox[{"d", "[", 
         RowBox[{
          RowBox[{"gg", "[", 
           RowBox[{"[", 
            RowBox[{"b", ",", "cc"}], "]"}], "]"}], ",", 
          RowBox[{"x", "[", "aa", "]"}]}], "]"}]}], ")"}], "/", "2"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"aa", ",", "1", ",", "4"}], "}"}]}], "]"}]}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Riemann Tensor", "Subsection",
 CellChangeTimes->{{3.4569545161387377`*^9, 3.4569545202446413`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Rr", "[", 
   RowBox[{"a_", ",", "b_", ",", "cc_", ",", "aa_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{
     RowBox[{"gamma", "[", 
      RowBox[{"a", ",", "b", ",", "aa"}], "]"}], ",", 
     RowBox[{"x", "[", "cc", "]"}]}], "]"}], "-", 
   RowBox[{"d", "[", 
    RowBox[{
     RowBox[{"gamma", "[", 
      RowBox[{"a", ",", "b", ",", "cc"}], "]"}], ",", 
     RowBox[{"x", "[", "aa", "]"}]}], "]"}], "+", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"gamma", "[", 
        RowBox[{"a", ",", "ee", ",", "cc"}], "]"}], 
       RowBox[{"gamma", "[", 
        RowBox[{"ee", ",", "b", ",", "aa"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"gamma", "[", 
        RowBox[{"a", ",", "ee", ",", "aa"}], "]"}], 
       RowBox[{"gamma", "[", 
        RowBox[{"ee", ",", "b", ",", "cc"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ee", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Curvature (Ricci Scalar)", "Subsection",
 CellChangeTimes->{{3.4569545335637937`*^9, 3.4569545395323763`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"RR", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ggi", "[", 
           RowBox[{"[", 
            RowBox[{"bb", ",", "cc"}], "]"}], "]"}], 
          RowBox[{"Rr", "[", 
           RowBox[{"aa", ",", "bb", ",", "aa", ",", "cc"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"aa", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"bb", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"cc", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.456952342052555*^9, 3.4569523443959246`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Ricci Tensor and Einstein Tensor", "Subsection",
 CellChangeTimes->{{3.456954559330845*^9, 3.4569545750534525`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"RRr", "[", 
   RowBox[{"bb_", ",", "cc_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"Rr", "[", 
     RowBox[{"aa", ",", "bb", ",", "aa", ",", "cc"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"aa", ",", "1", ",", "4"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gr", "[", 
   RowBox[{"bb_", ",", "cc_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"RRr", "[", 
    RowBox[{"bb", ",", "cc"}], "]"}], "-", 
   RowBox[{
    RowBox[{"gg", "[", 
     RowBox[{"[", 
      RowBox[{"bb", ",", "cc"}], "]"}], "]"}], 
    RowBox[{"RR", "/", "2"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.456953487649843*^9, 3.456953493408123*^9}, {
  3.4569538363612657`*^9, 3.4569538370522594`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Curvature Invariant (takes some time)", "Subsection",
 CellChangeTimes->{{3.4569545856186447`*^9, 3.4569545906158304`*^9}, {
  3.457019245721893*^9, 3.4570192511496973`*^9}}],

Cell[BoxData[{
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"aa", "=", "1"}], ",", 
   RowBox[{"aa", "\[LessEqual]", "4"}], ",", 
   RowBox[{"aa", "++"}], ",", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"bb", "=", "1"}], ",", 
     RowBox[{"bb", "\[LessEqual]", "4"}], ",", 
     RowBox[{"bb", "++"}], ",", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"cc", "=", "1"}], ",", 
       RowBox[{"cc", "\[LessEqual]", "4"}], ",", 
       RowBox[{"cc", "++"}], ",", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"dd", "=", "1"}], ",", 
         RowBox[{"dd", "\[LessEqual]", "4"}], ",", 
         RowBox[{"dd", "++"}], ",", 
         RowBox[{
          RowBox[{"Rrs", "[", 
           RowBox[{"aa", ",", "bb", ",", "cc", ",", "dd"}], "]"}], "=", 
          RowBox[{"Simplify", "[", 
           RowBox[{"Rr", "[", 
            RowBox[{"aa", ",", "bb", ",", "cc", ",", "dd"}], "]"}], "]"}]}]}],
         "]"}]}], "]"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"aa", ",", "bb", ",", "cc", ",", "dd"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RINV", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"gg", "[", 
                    RowBox[{"[", 
                    RowBox[{"aa1", ",", "aa2"}], "]"}], "]"}], 
                    RowBox[{"ggi", "[", 
                    RowBox[{"[", 
                    RowBox[{"bb1", ",", "bb2"}], "]"}], "]"}], 
                    RowBox[{"ggi", "[", 
                    RowBox[{"[", 
                    RowBox[{"cc1", ",", "cc2"}], "]"}], "]"}], 
                    RowBox[{"ggi", "[", 
                    RowBox[{"[", 
                    RowBox[{"dd1", ",", "dd2"}], "]"}], "]"}], 
                    RowBox[{"Rrs", "[", 
                    RowBox[{"aa1", ",", "bb1", ",", "cc1", ",", "dd1"}], 
                    "]"}], 
                    RowBox[{"Rrs", "[", 
                    RowBox[{"aa2", ",", "bb2", ",", "cc2", ",", "dd2"}], 
                    "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"aa1", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"bb1", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"cc1", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"dd1", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"aa2", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"bb2", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"cc2", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"dd2", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.456954083356427*^9, 3.45695423669692*^9}, {
   3.4569547023565054`*^9, 3.4569547802084513`*^9}, 3.456954858741376*^9, {
   3.4569549144815264`*^9, 3.456954917345645*^9}, {3.456954949952531*^9, 
   3.4569549510941725`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check", "Section",
 CellChangeTimes->{{3.45695295945033*^9, 3.456952960331597*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"aa", "=", "1"}], ",", 
   RowBox[{"aa", "\[LessEqual]", "4"}], ",", 
   RowBox[{"aa", "++"}], ",", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"bb", "=", "1"}], ",", 
     RowBox[{"bb", "\[LessEqual]", "4"}], ",", 
     RowBox[{"bb", "++"}], ",", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"cc", "=", "1"}], ",", 
       RowBox[{"cc", "\[LessEqual]", "4"}], ",", 
       RowBox[{"cc", "++"}], ",", 
       RowBox[{"Print", "[", 
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"gammam", "[", 
           RowBox[{"aa", ",", "bb", ",", "cc"}], "]"}], "-", 
          RowBox[{"gammam", "[", 
           RowBox[{"aa", ",", "bb", ",", "cc"}], "]"}]}], "]"}], "]"}]}], 
      "]"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"aa", ",", "bb", ",", "cc"}], "]"}]}], "Input",
 CellChangeTimes->{{3.4569526535304384`*^9, 3.4569527057355056`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.4570192815934734`*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.4570192820641503`*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.4570192821142225`*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.457019282124237*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.4570192821442657`*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.4570192821642942`*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.4570192821843233`*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.457019282204352*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.4570192822243805`*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.4570192822444096`*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.4570192822644386`*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.457019282284467*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.457019282304496*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.457019282324525*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.457019282344554*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.457019282364582*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.457019282384611*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.45701928240464*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.457019282424669*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.457019282454712*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.457019282474741*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.4570192824947696`*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.457019282514798*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.457019282544842*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.4570192825648704`*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.457019282584899*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.4570192826149426`*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.4570192826449857`*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.4570192826650143`*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.457019282695058*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.4570192827150865`*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.457019282735115*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.4570192827651587`*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.4570192827851872`*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.457019282805216*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.4570192828352594`*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.457019282855288*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.4570192828753166`*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.45701928290536*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.457019282925389*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.4570192829454174`*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.457019282975461*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.4570192829954896`*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.4570192830255327`*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.457019283045562*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.457019283075605*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.4570192830956335`*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.4570192831156626`*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.4570192831457057`*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.4570192831657343`*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.457019283195778*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.4570192832158065`*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.4570192832458496`*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.4570192832658787`*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.4570192832859073`*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.4570192833159504`*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.4570192833359795`*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.457019283356008*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.457019283386051*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.4570192834060802`*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.457019283426109*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.457019283456152*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.457019283476181*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.4569537360970926`*^9, 3.4569551524236703`*^9, 
  3.4570192834962096`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"RR", "-", "Rm"}], "]"}]], "Input",
 CellChangeTimes->{{3.4569532580196514`*^9, 3.456953270537651*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.456953744569275*^9, 3.4569538596046877`*^9, 
  3.4569551810147824`*^9, 3.457019301351885*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"aa", "=", "1"}], ",", 
   RowBox[{"aa", "\[LessEqual]", "4"}], ",", 
   RowBox[{"aa", "++"}], ",", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"bb", "=", "1"}], ",", 
     RowBox[{"bb", "\[LessEqual]", "4"}], ",", 
     RowBox[{"bb", "++"}], ",", 
     RowBox[{"Print", "[", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Gm", "[", 
         RowBox[{"aa", ",", "bb"}], "]"}], "-", 
        RowBox[{"Gr", "[", 
         RowBox[{"aa", ",", "bb"}], "]"}]}], "]"}], "]"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"aa", ",", "bb"}], "]"}]}], "Input",
 CellChangeTimes->{{3.456952507390299*^9, 3.4569525789532013`*^9}, {
  3.456953225072275*^9, 3.45695324793515*^9}, {3.45695374949636*^9, 
  3.4569537655193996`*^9}, {3.456953810514099*^9, 3.4569538158317456`*^9}, {
  3.4569538902687807`*^9, 3.4569538967981696`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.4569538692385406`*^9, 3.45695389745912*^9}, 
   3.4569551884554815`*^9, 3.4570193116066303`*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.4569538692385406`*^9, 3.45695389745912*^9}, 
   3.4569551884554815`*^9, 3.4570193195981216`*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.4569538692385406`*^9, 3.45695389745912*^9}, 
   3.4569551884554815`*^9, 3.45701931970828*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.4569538692385406`*^9, 3.45695389745912*^9}, 
   3.4569551884554815`*^9, 3.457019319808424*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.4569538692385406`*^9, 3.45695389745912*^9}, 
   3.4569551884554815`*^9, 3.457019326387885*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.4569538692385406`*^9, 3.45695389745912*^9}, 
   3.4569551884554815`*^9, 3.457019334930168*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.4569538692385406`*^9, 3.45695389745912*^9}, 
   3.4569551884554815`*^9, 3.4570193350202975`*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.4569538692385406`*^9, 3.45695389745912*^9}, 
   3.4569551884554815`*^9, 3.457019335130456*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.4569538692385406`*^9, 3.45695389745912*^9}, 
   3.4569551884554815`*^9, 3.457019335220586*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.4569538692385406`*^9, 3.45695389745912*^9}, 
   3.4569551884554815`*^9, 3.4570193352906866`*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.4569538692385406`*^9, 3.45695389745912*^9}, 
   3.4569551884554815`*^9, 3.457019348509694*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.4569538692385406`*^9, 3.45695389745912*^9}, 
   3.4569551884554815`*^9, 3.457019348599824*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.4569538692385406`*^9, 3.45695389745912*^9}, 
   3.4569551884554815`*^9, 3.4570193487099824`*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.4569538692385406`*^9, 3.45695389745912*^9}, 
   3.4569551884554815`*^9, 3.457019348800112*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.4569538692385406`*^9, 3.45695389745912*^9}, 
   3.4569551884554815`*^9, 3.4570193488702126`*^9}],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.4569538692385406`*^9, 3.45695389745912*^9}, 
   3.4569551884554815`*^9, 3.4570193612580256`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"RINV", "-", "RRm"}], "]"}]], "Input",
 CellChangeTimes->{{3.456954339314477*^9, 3.4569543468953776`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.4569549780128803`*^9, 3.456955254480421*^9, 
  3.4570194605908594`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Bianchi Identities", "Section",
 CellChangeTimes->{{3.456345514351968*^9, 3.456345523655346*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"a", "=", "1"}], ",", 
   RowBox[{"a", "\[LessEqual]", "4"}], ",", 
   RowBox[{"a", "++"}], ",", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"b", "=", "1"}], ",", 
     RowBox[{"b", "\[LessEqual]", "4"}], ",", 
     RowBox[{"b", "++"}], ",", 
     RowBox[{
      RowBox[{"Gi", "[", 
       RowBox[{"a", ",", "b"}], "]"}], "=", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ggi", "[", 
             RowBox[{"[", 
              RowBox[{"a", ",", "aa"}], "]"}], "]"}], 
            RowBox[{"ggi", "[", 
             RowBox[{"[", 
              RowBox[{"b", ",", "bb"}], "]"}], "]"}], 
            RowBox[{"Gm", "[", 
             RowBox[{"aa", ",", "bb"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"aa", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"bb", ",", "1", ",", "4"}], "}"}]}], "]"}], "]"}]}]}], 
    "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"d", "[", 
      RowBox[{
       RowBox[{"Gi", "[", 
        RowBox[{"1", ",", "aa"}], "]"}], ",", 
       RowBox[{"x", "[", "aa", "]"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"gamma", "[", 
          RowBox[{"1", ",", "bb", ",", "aa"}], "]"}], 
         RowBox[{"Gi", "[", 
          RowBox[{"bb", ",", "aa"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"gammam", "[", 
          RowBox[{"aa", ",", "bb", ",", "aa"}], "]"}], 
         RowBox[{"Gi", "[", 
          RowBox[{"1", ",", "bb"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"bb", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"aa", ",", "1", ",", "4"}], "}"}]}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"d", "[", 
      RowBox[{
       RowBox[{"Gi", "[", 
        RowBox[{"2", ",", "aa"}], "]"}], ",", 
       RowBox[{"x", "[", "aa", "]"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"gamma", "[", 
          RowBox[{"2", ",", "bb", ",", "aa"}], "]"}], 
         RowBox[{"Gi", "[", 
          RowBox[{"bb", ",", "aa"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"gammam", "[", 
          RowBox[{"aa", ",", "bb", ",", "aa"}], "]"}], 
         RowBox[{"Gi", "[", 
          RowBox[{"2", ",", "bb"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"bb", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"aa", ",", "1", ",", "4"}], "}"}]}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"d", "[", 
      RowBox[{
       RowBox[{"Gi", "[", 
        RowBox[{"3", ",", "aa"}], "]"}], ",", 
       RowBox[{"x", "[", "aa", "]"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"gamma", "[", 
          RowBox[{"3", ",", "bb", ",", "aa"}], "]"}], 
         RowBox[{"Gi", "[", 
          RowBox[{"bb", ",", "aa"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"gammam", "[", 
          RowBox[{"aa", ",", "bb", ",", "aa"}], "]"}], 
         RowBox[{"Gi", "[", 
          RowBox[{"3", ",", "bb"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"bb", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"aa", ",", "1", ",", "4"}], "}"}]}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"d", "[", 
      RowBox[{
       RowBox[{"Gi", "[", 
        RowBox[{"4", ",", "aa"}], "]"}], ",", 
       RowBox[{"x", "[", "aa", "]"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"gamma", "[", 
          RowBox[{"4", ",", "bb", ",", "aa"}], "]"}], 
         RowBox[{"Gi", "[", 
          RowBox[{"bb", ",", "aa"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"gammam", "[", 
          RowBox[{"aa", ",", "bb", ",", "aa"}], "]"}], 
         RowBox[{"Gi", "[", 
          RowBox[{"4", ",", "bb"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"bb", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"aa", ",", "1", ",", "4"}], "}"}]}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.4563451597821217`*^9, 3.4563451602828417`*^9}, {
  3.4563452262977667`*^9, 3.4563452492908287`*^9}, {3.456955280918437*^9, 
  3.4569553008871503`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.456955303080304*^9, 3.4570194742104435`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.456955303080304*^9, 3.4570194763735533`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.456955303080304*^9, 3.4570194763935823`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.456955303080304*^9, 3.4570194764136114`*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{616, 528},
WindowMargins->{{Automatic, 67}, {Automatic, 17}},
FrontEndVersion->"7.0 for Microsoft Windows (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 91, 1, 71, "Section"],
Cell[CellGroupData[{
Cell[683, 27, 4043, 127, 447, "Input"],
Cell[4729, 156, 3052, 93, 175, "Output"],
Cell[7784, 251, 385, 9, 30, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[8218, 266, 105, 1, 71, "Section"],
Cell[CellGroupData[{
Cell[8348, 271, 101, 1, 36, "Subsection"],
Cell[8452, 274, 23011, 729, 1462, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31500, 1008, 114, 1, 36, "Subsection"],
Cell[31617, 1011, 9643, 295, 499, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41297, 1311, 107, 1, 36, "Subsection"],
Cell[41407, 1314, 18700, 585, 1087, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60144, 1904, 109, 1, 36, "Subsection"],
Cell[60256, 1907, 57470, 1762, 3169, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[117775, 3675, 106, 1, 71, "Section"],
Cell[CellGroupData[{
Cell[117906, 3680, 101, 1, 36, "Subsection"],
Cell[118010, 3683, 1048, 32, 112, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119095, 3720, 106, 1, 36, "Subsection"],
Cell[119204, 3723, 982, 29, 92, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120223, 3757, 116, 1, 36, "Subsection"],
Cell[120342, 3760, 743, 21, 52, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121122, 3786, 122, 1, 36, "Subsection"],
Cell[121247, 3789, 750, 23, 52, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122034, 3817, 180, 2, 36, "Subsection"],
Cell[122217, 3821, 3459, 87, 352, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[125725, 3914, 89, 1, 71, "Section"],
Cell[CellGroupData[{
Cell[125839, 3919, 973, 26, 112, "Input"],
Cell[CellGroupData[{
Cell[126837, 3949, 122, 2, 23, "Print"],
Cell[126962, 3953, 122, 2, 23, "Print"],
Cell[127087, 3957, 122, 2, 23, "Print"],
Cell[127212, 3961, 120, 2, 23, "Print"],
Cell[127335, 3965, 122, 2, 23, "Print"],
Cell[127460, 3969, 122, 2, 23, "Print"],
Cell[127585, 3973, 122, 2, 23, "Print"],
Cell[127710, 3977, 120, 2, 23, "Print"],
Cell[127833, 3981, 122, 2, 23, "Print"],
Cell[127958, 3985, 122, 2, 23, "Print"],
Cell[128083, 3989, 122, 2, 23, "Print"],
Cell[128208, 3993, 120, 2, 23, "Print"],
Cell[128331, 3997, 120, 2, 23, "Print"],
Cell[128454, 4001, 120, 2, 23, "Print"],
Cell[128577, 4005, 120, 2, 23, "Print"],
Cell[128700, 4009, 120, 2, 23, "Print"],
Cell[128823, 4013, 120, 2, 23, "Print"],
Cell[128946, 4017, 119, 2, 23, "Print"],
Cell[129068, 4021, 120, 2, 23, "Print"],
Cell[129191, 4025, 120, 2, 23, "Print"],
Cell[129314, 4029, 120, 2, 23, "Print"],
Cell[129437, 4033, 122, 2, 23, "Print"],
Cell[129562, 4037, 120, 2, 23, "Print"],
Cell[129685, 4041, 120, 2, 23, "Print"],
Cell[129808, 4045, 122, 2, 23, "Print"],
Cell[129933, 4049, 120, 2, 23, "Print"],
Cell[130056, 4053, 122, 2, 23, "Print"],
Cell[130181, 4057, 122, 2, 23, "Print"],
Cell[130306, 4061, 122, 2, 23, "Print"],
Cell[130431, 4065, 120, 2, 23, "Print"],
Cell[130554, 4069, 122, 2, 23, "Print"],
Cell[130679, 4073, 120, 2, 23, "Print"],
Cell[130802, 4077, 122, 2, 23, "Print"],
Cell[130927, 4081, 122, 2, 23, "Print"],
Cell[131052, 4085, 120, 2, 23, "Print"],
Cell[131175, 4089, 122, 2, 23, "Print"],
Cell[131300, 4093, 120, 2, 23, "Print"],
Cell[131423, 4097, 122, 2, 23, "Print"],
Cell[131548, 4101, 119, 2, 23, "Print"],
Cell[131670, 4105, 120, 2, 23, "Print"],
Cell[131793, 4109, 122, 2, 23, "Print"],
Cell[131918, 4113, 120, 2, 23, "Print"],
Cell[132041, 4117, 122, 2, 23, "Print"],
Cell[132166, 4121, 122, 2, 23, "Print"],
Cell[132291, 4125, 120, 2, 23, "Print"],
Cell[132414, 4129, 120, 2, 23, "Print"],
Cell[132537, 4133, 122, 2, 23, "Print"],
Cell[132662, 4137, 122, 2, 23, "Print"],
Cell[132787, 4141, 122, 2, 23, "Print"],
Cell[132912, 4145, 122, 2, 23, "Print"],
Cell[133037, 4149, 120, 2, 23, "Print"],
Cell[133160, 4153, 122, 2, 23, "Print"],
Cell[133285, 4157, 122, 2, 23, "Print"],
Cell[133410, 4161, 122, 2, 23, "Print"],
Cell[133535, 4165, 122, 2, 23, "Print"],
Cell[133660, 4169, 122, 2, 23, "Print"],
Cell[133785, 4173, 122, 2, 23, "Print"],
Cell[133910, 4177, 120, 2, 23, "Print"],
Cell[134033, 4181, 120, 2, 23, "Print"],
Cell[134156, 4185, 122, 2, 23, "Print"],
Cell[134281, 4189, 120, 2, 23, "Print"],
Cell[134404, 4193, 120, 2, 23, "Print"],
Cell[134527, 4197, 120, 2, 23, "Print"],
Cell[134650, 4201, 122, 2, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[134821, 4209, 154, 3, 31, "Input"],
Cell[134978, 4214, 143, 2, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135158, 4221, 937, 24, 72, "Input"],
Cell[CellGroupData[{
Cell[136120, 4249, 146, 2, 23, "Print"],
Cell[136269, 4253, 146, 2, 23, "Print"],
Cell[136418, 4257, 143, 2, 23, "Print"],
Cell[136564, 4261, 144, 2, 23, "Print"],
Cell[136711, 4265, 144, 2, 23, "Print"],
Cell[136858, 4269, 144, 2, 23, "Print"],
Cell[137005, 4273, 146, 2, 23, "Print"],
Cell[137154, 4277, 144, 2, 23, "Print"],
Cell[137301, 4281, 144, 2, 23, "Print"],
Cell[137448, 4285, 146, 2, 23, "Print"],
Cell[137597, 4289, 144, 2, 23, "Print"],
Cell[137744, 4293, 144, 2, 23, "Print"],
Cell[137891, 4297, 146, 2, 23, "Print"],
Cell[138040, 4301, 144, 2, 23, "Print"],
Cell[138187, 4305, 146, 2, 23, "Print"],
Cell[138336, 4309, 146, 2, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[138531, 4317, 157, 3, 31, "Input"],
Cell[138691, 4322, 121, 2, 30, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[138861, 4330, 103, 1, 71, "Section"],
Cell[CellGroupData[{
Cell[138989, 4335, 4726, 142, 432, "Input"],
Cell[143718, 4479, 94, 1, 30, "Output"],
Cell[143815, 4482, 94, 1, 30, "Output"],
Cell[143912, 4485, 94, 1, 30, "Output"],
Cell[144009, 4488, 94, 1, 30, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

